Preimages for Z\'emor's Cayley hash function

In 1991, Z\'emor proposed a hash function which provides data security using the difficulty of writing a given matrix as a product of generator matrices. Tillich and Z\'emor subsequently provided an algorithm finding short collisions for this hash function. We extend this collision attack to a stronger preimage attack, under the assumption that we can factor large integers efficiently. The Euclidean algorithm will factor a $2\times 2$ matrix with non-negative integer entries and determinant $1$. This factorization is short if the matrix entries are all roughly the same size. Therefore, to factor a matrix we need only find an integer matrix with the listed properties which is congruent to the target matrix modulo $p$; finding such an integer matrix is equivalent to solving a Diophantine equation. We give an algorithm to solve this equation.

==> anc/ZemorPreimagesCode.gap <==
findRandomPrime:=function(mysource, low, high)
local p;
p:=1;
while not IsPrime(p) do
    p:=Random(mysource, low, high);
od;
return p;
end;

EuclidDivision:=function(a,b,p)
local A, q, r, qvals, temp, swap, add; 
swap:=false;
if a < b then
    temp := a; a := b; b := temp; swap:=true;
fi;
A:=a;
qvals := [];
r := -1;
while r <> 0 and b <> 0 do 
    q := QuoInt(a, b) mod p; r := RemInt(a,b);
    if swap then
        add:=p-q;
    else
        add:=q;
    fi;
    if add>p/2 then
        qvals[ Length(qvals) + 1 ] := add-p;
    else
        qvals[ Length(qvals) + 1 ] := add;
    fi;
    a := b; b := r;
od;
if swap then
    if Length(qvals) mod 2 = 0 then
        Add(qvals, 0);
    fi;
    return Reversed(qvals);
else
    return qvals;
fi;
end;

intFactor:=function(M,p)
local a, b, qvals;
if (M[1][1] + M[1][2] > M[2][1] + M[2][2]) then
    a := M[1][1]; b := M[1][2];
else
    a := M[2][1]; b := M[2][2];
fi;
qvals:= EuclidDivision(a,b,p);
return qvals;
end;

ProductFunc := function(list)
local j,A,B,M;
A:=[[1,1],[0,1]];
B:=[[1,0],[1,1]];
M:=[[1,0],[0,1]];
for j in [1..Size(list)] do
    if j mod 2 = 0 then
        M:= M*B^(list[j]);
    else
        M := M*A^(list[j]);
    fi;
od;
return M;
end;

findIntMatrixD:=function(a, p, bits, source)
local found, counter, solution, start, stop, c, d, q, n, x, y, k1, k2, k3, k4, k2k3, factors;
if a=0 then return fail; fi;
d:=1/a mod p;
counter:=0;
while GcdInt(a, d)<>1 do
    d:=d+p;
    counter:=counter+1;
od;
n:=(a*d-1)/p;
k1:=-n/d mod a + a*bits;
k4:=d*(-n-d*k1) mod p + p*Random(source, 1, bits);
k2k3:=k1*k4+((n+a*k4+d*k1)/p);
factors:=DivisorsInt(k2k3);
k3:=factors[Int(Ceil(Size(factors)*0.5))];
k2:=k2k3/k3;
Print("findIntMatrixD gives ", [[(a+p*k1),(p*k2)],[(k3*p),(d+p*k4)]], "\n");
return [[(a+p*k1),(p*k2)],[(k3*p),(d+p*k4)]];
end;

givesIntMatrixID:=function(c, q, p, mysource, bits)
local z, d, n, x, y, k1, k2, k3, k4, found;
y:=(c*p)^2+4*c;
if Legendre(y,q)<>1 then #Not a quadratic residue 
return [false]; fi;
x:=RootMod(y,q);
k1:=(c*p+x)/2 mod q;
k2:=q;
k4:=c*p-k1;
k3:=(c+k1*k4)/q;
if not IsInt(k3) then
return [false]; fi;
if 1+p*k4<0 then
return [false]; fi;
if p*k3<0 then
return [false]; fi;
return [true, [[(1+p*k1),(p*k2)],[(k3*p),(1+p*k4)]]];
end;

findIntMatrixID:=function(p, mysource, bits)
local found, counter, solution, c, q, n, x, y, k1, k2, k3, k4;
q:=findRandomPrime(mysource, 2^bits, 2^(1+bits));
while GcdInt(q, 2 mod p)<>1 or GcdInt(p,q)<>1 do q:=findRandomPrime(mysource, 2^bits, 2^(1+bits)); od;
found:= false;
c:=0;
counter:=0;
while not found and counter < 100*bits^2 do
c:=Random(mysource, 1, Int(Log(p+0.0)));
solution:= givesIntMatrixID(c, q, p, mysource, bits);
counter:=counter+1;
found:=solution[1];
od;
if found then
    return solution[2];
else
    return fail;
fi;
end;

factorID:=function(p, mysource)
local M, ML, doneL, counter, q, listL, bits;
bits:=Int(Floor(Log2(p*1.0)));
counter:=0;
doneL:=false;
while not doneL do
    counter := counter + 1;
	ML:=findIntMatrixID(p, mysource, bits);
    if ML=fail then  return fail; fi;
	listL:=intFactor(ML,p);
    Apply(listL, x->-x);
    M:=ProductFunc(listL);
    if M mod p = [[1,0],[0,1]] mod p then
        doneL:=true;
    fi;
od;
Print("factorID gives ", listL, "\n");
return listL;
end;

factorD:=function(a, p, source)
local d, M, list, done , counter, q, decomp, absqvals, P, L, U, MU, MD, listL, bits;
bits:=Int(Floor(Log2(p*1.0)));
counter:=0;
done:=false;
while not done and counter<15 do
    counter := counter + 1;
    MD:=findIntMatrixD(a, p, bits, source);
	listL:=intFactor(MD,p);
    if counter=1 then list:=listL; fi;
    M:=ProductFunc(listL);
    if M mod p = MD mod p then
        if Sum(listL)/(Log(p+0.0))<1000.0 and -1000.0 < Sum(listL)/(Log(p+0.0)) then
            done:=true;
        elif Sum(listL)<Sum(list) then
            list:=listL;
        fi;
    fi;
od;
absqvals:=ShallowCopy(listL);
    Apply(absqvals, AbsInt);
Print("factorD gives ", listL, "\n");
return listL;
end;

factorLQuad:=function(b, p, mysource)
#factors a diagonal matrix with b in the top left entry when b is a quadratic residue mod p
local r, k, list1, list2, M, length;
if Legendre(b, p)<>1 then
    return fail;
fi;
    r:=RootMod(b, p);
    if r=0 then return fail; fi;
    list1:=factorD(r, p, mysource);
    list2:=Reversed(list1); 
    Apply(list2, i -> -i);
    k:=Size(list2);
    if k mod 2 = 0 then
        Add(list2, 0, 1);#if list now begins with a B, adjust by multiplying by A^0 on the left
    fi;
    Add(list2, 1);#The list ends with an A so we just multiply by B on the right
    Append(list2, list1);
    Print("factorLQuad gives ", list2, "\n");
return list2;
end;

factorL:=function(b, p, source)
local r, s, listR, listS, list, length, M, absqvals, k, x;
if Legendre(b, p)=1 then
    listR:=factorLQuad(b, p, source);
else
    r:=((b+1)/2 mod p)^2;
    s:=((b-1)/2 mod p)^2;
    listR:=factorLQuad(r, p, source);
    listS:=Reversed(factorLQuad(s, p, source));
    Apply(listS, i -> -i);
    if Size(listS) mod 2 = 0
        then Add(listS, 0,1); #lists start with the A term
    fi;
    k:=Size(listR);
    if k mod 2 = 1
        then listR[k]:=listR[k]+Remove(listS, 1); #lists start with the A term
    fi;
    Append(listR, listS);
fi;
list:=[];
length:=0;
for x in listR do
    if x>p/2 then
        x:=x-p;
    fi;
    if x<-p/2 then
        x:=x+p;
    fi;
    length:=length+AbsInt(x);
    Add(list, x);
od;
Print("factorL gives ", list, "\n");
return list;
end;

factorU:=function(b, p, source)
local list, list2, k, M;
list:=factorL(b,p,source);
k:=Size(list);
if k mod 2 = 1 then
    Add(list, 0);#if ends in A, add a buffer so the reversed list will start with B
fi;
list2:=Reversed(list);
return list2;
end;

factorP:=function(p, source)
#Factor the matrix [[0,1],[-1,0]]
local list, M;
list:=factorD(p-1,p,source);
list[1]:=list[1]-1;#A^-1 on left
Add(list, 1, 1);#B on left
Add(list, -1, 1);#A^-1 on left
M:=ProductFunc(list);
if M mod p = [[0,1],[-1,0]] mod p then
    Print("factorP gives ", list, "\n");
    return list;
else
    return fail;
fi;
end;

factor:=function(a, b, c, d, p, source)
    local list, finalList, listID, M, absList, Ainv, Binv, x, i, j, length;
    a:=a mod p;
    b:=b mod p;
    c:=c mod p;
    d:=d mod p;
    #Identity matrix is factored by Tillich-Zemor
    if [[a,b],[c,d]]=[[1,0],[0,1]] then
        list:=factorID(p, source);
        if list=fail then return fail; fi;
    #If not the identity, factor the matrix as a product of A, B and their inverses
    elif a=0 then #c cannot be 0
        list:=factorP(p, source);
        if Size(list) mod 2 = 1 then Add(list, 0); fi; #if ends in A, add 0 Bs to the end
        Append(list, factorD(-c mod p,p,source));
        if d<>0 then
            if Size(list) mod 2 = 1 then Add(list, 0); fi; #if ends in A, add 0 Bs to the end
            Append(list, factorU(d/c mod p,p,source));
        fi;
    elif c=0 then
        list:=factorD(a,p,source);
        if b<>0 then
            if Size(list) mod 2 = 1 then Add(list, 0); fi; #if ends in A, add 0 Bs to the end
            Append(list, factorU(b/a mod p,p,source));
        fi;
    else
        list:=factorL(c/a mod p, p, source);
        if Size(list) mod 2 = 1 then Add(list, 0); fi; #if ends in A, add 0 Bs to the end
        Append(list, factorD(a,p,source));
        if b<> 0 then
            if Size(list) mod 2 = 1 then Add(list, 0); fi; #if ends in A, add 0 Bs to the end
            Append(list, factorU(b/a mod p,p,source));
        fi;
    fi;
Print("factor gives ", list, "\n");
#Now we have our matrix factored as a product of A, B and their inverses, so we need to remove the inverses using Tillich-Zemor to factor them as products of only A and B.
Ainv:=[];
Binv:=[];
listID:=factorID(p, source);
if listID=fail then return fail; fi;
if listID[1]=0 then
    Binv:=ShallowCopy(listID);
    Binv[2]:=Binv[2]-1;
    if Size(Binv) mod 2 = 1 then
        Add(Binv, 0);
    fi;
    Ainv:=Reversed(Binv);
else
    Ainv:=ShallowCopy(listID);
    Ainv[1]:=Ainv[1]-1;
    if Size(Ainv) mod 2 = 1 then
        Add(Ainv, 0);
    fi;
    Binv:=Reversed(Ainv);
fi;

#Now we have Ainv and Binv both even in length. We go through the list removing negative entries by inserting Ainv or Binv in their place.
finalList:=[];
for j in [1..Size(list)] do
    x:=list[j];
    if x>=0 then
        #if j is odd then we need an A, else a B
        if j mod 2 = Size(finalList) mod 2 then #we are not lined up
            Add(finalList, 0);
        fi;
        Add(finalList, x);  
    else
        if Size(finalList) mod 2 = 1 then # if odd then add 0 Bs to the end
            Add(finalList,0);
        fi;
        for i in [1 .. -x] do
            if j mod 2 = 1 then
                Append(finalList, Ainv);
            else
                Append(finalList, Binv);
            fi;
        od;
    fi;
od;

M:=ProductFunc(list);
absList:=ShallowCopy(list);
Apply(absList, AbsInt);
if M mod p = [[a,b],[c,d]] mod p then
        length:=Sum(finalList)/(Log(p+0.0))^2;
        return [length, finalList];
else
    return fail;
fi;
end;

#------------------------ TESTS ---------------------------

RandomTests:=function(source, N, bits)
local i, p, a, b, c, d, pair, failCount, avgLength, minLen, maxLen;
failCount:=0;
avgLength:=0;
minLen:=infinity;
maxLen:=0;
for i in [1..N] do 
    p:=findRandomPrime(source, 2^bits +1, 2^(bits+1));
    a:=Random(source, 1, p);
    b:=Random(source, 1, p);
    c:=Random(source, 1, p);
    d:=(1+b*c)/a mod p;
    pair:=factor(a, b, c, d, p, source);
    if pair=fail then
        failCount:=failCount+1;
    else
        avgLength:=avgLength+pair[1];
        maxLen:=Maximum(maxLen, Int(pair[1]));
        minLen:=Minimum(minLen, Int(pair[1]));
    fi;
od;
avgLength:=avgLength/N;
Print("RandomTests succeeded ", 100.0-failCount*100/N, "% of the time\nRandomTests had avgLength= ", avgLength, "\nMaximum length was ", maxLen, "\nMinimum length was ",minLen, "\n");
end;

#Identity factorization tests
RandomTestsID:=function(mysource, N, bits)
local list, i, p, a, b, c, d, pair, failCount, avgLength, minLen, maxLen;
failCount:=0;
avgLength:=0;
minLen:=infinity;
maxLen:=0;
for i in [1..N] do
    p:=findRandomPrime(mysource, 2^bits, 2^(bits+1));
	pair := factor(1,0,0,1,p, mysource);
    if pair=fail then
        failCount:=failCount+1;
    else
        avgLength:=avgLength+pair[1];
        maxLen:=Maximum(maxLen, Int(pair[1]));
        minLen:=Minimum(minLen, Int(pair[1]));
    fi;
od;
avgLength:=avgLength/N;
Print("RandomTestsID succeeded ", 100.0-failCount*100/N, "% of the time\nRandomTestsID had avgLength= ", avgLength, "\nMaximum length was ", maxLen, "\nMinimum length was ",minLen, "\n");
end;

mysource := RandomSource(IsMersenneTwister, 42);;

start:=Runtime();
RandomTests(mysource, 100, 10);
total := Runtime() - start;
Print(total);
